Ropedia W0: Scaling Loco-Manipulation World Models across Embodiments with Human Experience

World models enable embodied agents to anticipate action consequences, yet jointly modeling locomotion and manipulation across diverse embodiments remains challenging due to heterogeneous action spaces and limited multimodal supervision. We present Ropedia W0, the first egocentric loco-manipulation world foundation model spanning humans and robots with diverse embodiments. We curate Xp-Data, comprising 10k hours of egocentric human data and 3k hours of robot data with unified multimodal annotations and systematic quality control. A unified kinematic representation encodes locomotion through camera poses and manipulation through projected skeletons, with robot skeletons combining embodiment-specific forward kinematics with extensive manual keypoint annotation and correction. We also introduce Xp-Teleop, a long-horizon loco-manipulation benchmark based on high-quality dexterous humanoid teleoperation data. Evaluations demonstrate state-of-the-art performance across five cross-embodiment benchmarks (DreamDojo, $\Psi_0$, $\omega$-HOME, Xp-Teleop, and AgiBot) and on held-out human egocentric video, from zero-shot inference to few-shot and full-data post-training. Scaling human pre-training data improves performance on both human and robot evaluations. After distillation, our model supports real-time, minute-long rollouts, enabling live VR interaction. Applications in policy evaluation, model-based planning, and world-action modeling further demonstrate the model's utility for embodied decision-making.

==> scripts/build_project_page_figures.py <==
#!/usr/bin/env python3
"""Extract aligned video frames and build the additional appendix figures.

Requires ffmpeg/ffprobe, Pillow and reportlab. Run from any directory:
  python scripts/build_project_page_figures.py /path/to/project-page
Only final figures and a provenance manifest are retained in the paper project.
"""
from pathlib import Path
from fractions import Fraction
import argparse
import hashlib
import io
import json
import subprocess

from PIL import Image
from reportlab.pdfgen import canvas
from reportlab.lib.utils import ImageReader


ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "figures" / "project_page"
WIDTH = 454.0
GREEN = (0.19, 0.43, 0.16)
JPEG_QUALITY = 95
METHODS = ["Ground truth", "Ropedia W0", "Cosmos 3-Nano", "Cosmos 3-Super"]
ADAPTATION = ["Ground truth", "Zero-shot", "Few-shot", "One epoch"]
SPECS = [
    ("robot_comparisons_1", "robot", [
        ("Fourier: put the tape in the bag", "media/cmp_x0.mp4"),
        ("AgiBot: grab the desk fan", "media/cmp_x1.mp4")]),
    ("robot_comparisons_2", "robot", [
        ("Baihu: put the hot dog in the bowl", "media/cmp_x5.mp4"),
        ("Dexora: line up the fruit", "media/cmp_x6.mp4")]),
    ("robot_comparisons_3", "robot", [
        ("RH20T: turn the steering wheel", "media/cmp_x7.mp4"),
        ("DROID: close the door", "media/cmp_x2.mp4")]),
    ("omega_comparisons_1", "omega", [
        ("Take from the upper fridge", "media/cmp_3.mp4"),
        ("Push the chair", "media/cmp_5.mp4")]),
    ("omega_comparisons_2", "omega", [
        ("Put the apple in the fruit basket", "media/cmp_7.mp4"),
        ("Sort fruit from office supplies", "media/cmp_8.mp4")]),
    ("post_training_comparisons", "adaptation", [
        ("Wipe the table", "media/lib/adp1.mp4"),
        ("Put the towel in the washing machine", "media/lib/adp3.mp4")]),
    ("long_rollouts", "long", [
        ("Collect fruit from the closet", "media/long_5.mp4"),
        ("Pick up the bok choy", "media/long_7.mp4")]),
]


def probe(path):
    result = subprocess.check_output([
        "ffprobe", "-v", "error", "-select_streams", "v:0",
        "-show_entries", "stream=width,height,r_frame_rate,nb_frames,duration",
        "-of", "json", str(path)], text=True)
    return json.loads(result)["streams"][0]


def frame(path, index):
    # Decode the exact zero-based frame; avoid approximate time seeking.
    raw = subprocess.check_output([
        "ffmpeg", "-v", "error", "-i", str(path), "-vf",
        f"select=eq(n\\,{index})", "-frames:v", "1",
        "-f", "image2pipe", "-vcodec", "png", "-"])
    return Image.open(io.BytesIO(raw)).convert("RGB")


def text(c, x, y, label, size=8, bold=False, centered=False, green=False):
    c.setFont("Helvetica-Bold" if bold else "Helvetica", size)
    c.setFillColorRGB(*(GREEN if green else (0.1, 0.1, 0.1)))
    (c.drawCentredString if centered else c.drawString)(x, y, label)


def draw_image(c, image, x, top, width, height):
    encoded = io.BytesIO()
    image.save(encoded, format="JPEG", quality=JPEG_QUALITY, subsampling=0, optimize=True)
    encoded.seek(0)
    c.drawImage(ImageReader(encoded), x, top-height, width, height)
    c.setStrokeColorRGB(0.8, 0.8, 0.8)
    c.setLineWidth(0.25)
    c.rect(x, top-height, width, height, stroke=1, fill=0)


def comparison(cases, kind, output):
    # The website supplies four equally sized method panels. Omega strips
    # have 6-pixel separators; all other comparison strips have no separator.
    separator = 6 if kind == "omega" else 0
    col_width = (WIDTH - 22 - 3*3) / 4
    panel_width = (cases[0]["width"] - 3*separator) // 4
    row_height = col_width * cases[0]["height"] / panel_width
    task_height = 27 + 3*row_height + 2*3
    height = 2*task_height + 14
    c = canvas.Canvas(str(output), pagesize=(WIDTH, height), pageCompression=1)
    c.setTitle(output.stem.replace("_", " "))
    top = height
    names = ADAPTATION if kind == "adaptation" else METHODS
    for task, case in enumerate(cases):
        text(c, 0, top-9, f"({chr(97+task)}) {case['title']}", size=9, bold=True)
        for j, name in enumerate(names):
            text(c, 22+j*(col_width+3)+col_width/2, top-22,
                 name, size=7.7, bold=(j == 1 or kind == "adaptation" and j > 0),
                 centered=True, green=(j == 1 or kind == "adaptation" and j > 0))
        top -= 27
        for index in case["selected_frames"]:
            strip = frame(case["path"], index)
            text(c, 10, top-row_height/2+3, "Frame", size=6.5, centered=True)
            text(c, 10, top-row_height/2-6, str(index), size=7.5, centered=True)
            for j in range(4):
                left = j*(panel_width+separator)
                panel = strip.crop((left, 0, left+panel_width, case["height"]))
                draw_image(c, panel, 22+j*(col_width+3), top, col_width, row_height)
            top -= row_height+3
        top -= 11
    c.showPage()
    c.save()


def long_rollouts(cases, output):
    col_width = (WIDTH - 2*4) / 3
    row_height = col_width*cases[0]["height"]/cases[0]["width"]
    task_height = 17+2*(12+row_height)+5
    height = task_height*2+14
    c = canvas.Canvas(str(output), pagesize=(WIDTH, height), pageCompression=1)
    c.setTitle("Additional long-horizon generated rollouts")
    top = height
    for task, case in enumerate(cases):
        text(c, 0, top-9, f"({chr(97+task)}) {case['title']}", size=9, bold=True)
        top -= 17
        for row in range(2):
            for col in range(3):
                index = case["selected_frames"][row*3+col]
                x = col*(col_width+4)
                label = "0.0 s (input)" if index == 0 else f"{index/case['fps']:.1f} s"
                text(c, x+col_width/2, top-8, label,
                     size=8, centered=True)
                draw_image(c, frame(case["path"], index), x, top-12,
                           col_width, row_height)
            top -= row_height+12+5
        top -= 9
    c.showPage()
    c.save()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("website", type=Path)
    args = parser.parse_args()
    website = args.website.resolve()
    OUT.mkdir(parents=True, exist_ok=True)
    manifest = {
        "source_repository": website.name,
        "display_model": "Ropedia W0",
        "source_commit": subprocess.check_output(
            ["git", "-C", str(website), "rev-parse", "HEAD"], text=True).strip(),
        "image_encoding": {
            "format": "JPEG", "quality": JPEG_QUALITY,
            "chroma_subsampling": "4:4:4", "resized": False
        },
        "label_sources": ["assets/main.js:158-193", "assets/main.js:74", "index.html:204-237"],
        "notes": [
            "Task and method labels follow the local project page.",
            "Colored skeletons and camera/hand insets already exist in the videos.",
            "No image retouching, synthetic frames, or per-method time shifts.",
            "Comparison frames use indices 10, 25, and the last frame for every method.",
            "Short-video frame indices refer to the published web encodings, not a reconstructed physical timeline.",
            "Cross-dataset examples are described as held-out clips, not as evidence of dataset-level zero-shot transfer.",
            "No numeric scores or unverified model-size labels are imported from the website."
        ], "figures": []}
    for name, kind, tasks in SPECS:
        cases = []
        for title, relative in tasks:
            path = website/relative
            info = probe(path)
            fps = float(Fraction(info["r_frame_rate"]))
            last = int(info["nb_frames"])-1
            indices = [round(last*j/5) for j in range(6)] if kind == "long" else [10,25,last]
            cases.append(dict(title=title, source=relative, path=path,
                              width=int(info["width"]), height=int(info["height"]),
                              fps=fps, frame_count=last+1, selected_frames=indices,
                              sha256=hashlib.sha256(path.read_bytes()).hexdigest()))
        target = OUT/(name+".pdf")
        if kind == "long":
            long_rollouts(cases, target)
        else:
            comparison(cases, kind, target)
        manifest["figures"].append({"file":target.name,"kind":kind,
            "cases":[{k:v for k,v in case.items() if k!="path"} for case in cases]})
        print(target.relative_to(ROOT), flush=True)
    (OUT/"sources.json").write_text(json.dumps(manifest, indent=2)+"\n")


if __name__ == "__main__":
    main()


==> scripts/plot_human_conf03.py <==
"""Render the eight human scaling panels at the manuscript's actual width."""
import json
from scaling_plot_style import OUT, BLUE, BROWN, ROPEDIA_GREEN, INK, plt, curve, axes_style, save

DATA = json.loads((OUT / "human_conf03_data.json").read_text())
HOURS = DATA["hours"]
METRICS = [
    ("ATE(m)", "Camera ATE (m)", False, BLUE),
    ("RPE(m)", "Camera RPE (m)", False, BLUE),
    ("RRE(deg)", "Camera RRE (deg)", False, BLUE),
    ("PCK@0.1", "Hand PCK@0.1", True, BROWN),
    ("PCKm@0.1", "Hand PCKm@0.1", True, BROWN),
    ("PSNR", "PSNR (dB)", True, ROPEDIA_GREEN),
    ("SSIM", "SSIM", True, ROPEDIA_GREEN),
    ("LPIPS", "LPIPS", False, ROPEDIA_GREEN),
]


def main():
    fig, axes = plt.subplots(2, 4, figsize=(16 / 2.54, 3.1))
    stats_all = {}
    for ax, (key, title, up, color) in zip(axes.flat, METRICS):
        values = DATA["metrics"][key]
        _, stats = curve(ax, HOURS, values, color, log_linear=(key == "PSNR"))
        stats_all[key] = stats
        axes_style(ax, HOURS, title, up)
        ax.margins(y=.3)
        for i in (0, 3):
            dy = (-8 if i == 0 else 8) if up else (8 if i == 0 else -8)
            ax.annotate(f"{values[i]:.4g}", (HOURS[i], values[i]),
                        xytext=(3 if i == 0 else -3, dy), textcoords="offset points",
                        ha="left" if i == 0 else "right", va="center", color=INK,
                        fontsize=7.2, fontweight="bold", zorder=6)
    fig.subplots_adjust(left=.065, right=.99, top=.935, bottom=.09,
                        wspace=.32, hspace=.32)
    save(fig, "human_conf03", stats_all)


if __name__ == "__main__":
    main()


==> scripts/plot_robot_scaling.py <==
"""Render robot transfer and GR-1 scaling with legends outside the plots."""
import json
import numpy as np
from matplotlib.ticker import MaxNLocator
from scaling_plot_style import OUT, BROWN, BLUE, ROPEDIA_GREEN, plt, curve, axes_style, save

DATA = json.loads((OUT / "robot_scaling_data.json").read_text())
METRICS = [("PSNR", "PSNR (dB)", True), ("SSIM", "SSIM", True),
           ("LPIPS", "LPIPS", False)]
STYLES = [
    dict(marker="o", marker_size=4, line_style="solid"),
    dict(marker="s", marker_size=4.6, marker_face="none", line_style="solid"),
    dict(marker="^", marker_size=5.2, marker_face="none", line_style="solid"),
]


def render(name):
    series = DATA["series"][name]
    fig, axes = plt.subplots(1, 3, figsize=(16 / 2.54, 2.35))
    stats_all, handles = {}, []
    for k, (ax, (key, title, up)) in enumerate(zip(axes, METRICS)):
        stats_all[key] = {}
        for item, color, style in zip(series, [BROWN, BLUE, ROPEDIA_GREEN], STYLES):
            line, stats = curve(ax, DATA["hours"], item["metrics"][key], color,
                                show_fit=False, line_width=1.25, **style)
            stats_all[key][item["name"]] = stats
            if k == 0:
                handles.append(line)
        axes_style(ax, DATA["hours"], title, up)
        ax.margins(y=.09)
        # Round to a nearby decimal boundary so ticks such as 14 dB remain visible.
        lo, hi = ax.get_ylim()
        precision = 1 if key == "PSNR" else 2
        scale = 10 ** precision
        ax.set_ylim(np.floor(lo * scale) / scale, np.ceil(hi * scale) / scale)
        ax.yaxis.set_major_locator(MaxNLocator(nbins=5, steps=[1, 2, 2.5, 5, 10]))
    labels = [r"$\Psi_0$" if s["name"] == "Ψ₀" else s["name"] for s in series]
    fig.legend(handles, labels, loc="upper center",
               bbox_to_anchor=(.53, 1.0), ncol=3, frameon=False,
               fontsize=8, handlelength=2.0, columnspacing=1.8)
    fig.subplots_adjust(left=.065, right=.99, top=.78, bottom=.11, wspace=.22)
    save(fig, name, stats_all)


if __name__ == "__main__":
    render("robot_transfer")
    render("gr1")


==> scripts/scaling_plot_style.py <==
"""Shared scaling-figure style at the manuscript's actual 16 cm text width."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection
from matplotlib.colors import to_rgb
from matplotlib.lines import Line2D
from matplotlib.ticker import MaxNLocator
from matplotlib.transforms import Bbox

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "figures/scaling"
QA = ROOT / "output/qa"
INK = "#30302E"
PAPER = "#FFFFFF"
BLUE = "#3B5966"
BROWN = "#7C4B38"
ROPEDIA_GREEN = "#6C9158"  # Muted variant of ropediadeepgreen for plot lines.
ROPEDIA_ACCENT = "#9FBA8D"  # Softened brand green for earlier checkpoints.
plt.rcParams.update({
    "font.family": "serif", "font.serif": ["Times New Roman", "TeX Gyre Termes",
    "Nimbus Roman", "Liberation Serif", "DejaVu Serif"],
    "font.size": 8, "text.color": INK,
    "axes.labelcolor": INK, "axes.edgecolor": "#99958E", "axes.linewidth": .65,
    "xtick.color": "#77736D", "ytick.color": "#77736D", "xtick.labelsize": 7.5,
    "ytick.labelsize": 7, "pdf.fonttype": 42, "ps.fonttype": 42,
    "mathtext.fontset": "stix", "figure.facecolor": PAPER,
    "axes.facecolor": PAPER, "savefig.facecolor": PAPER,
})


def fit(hours, values, log_linear=False):
    lx = np.log(hours)
    target = values if log_linear else np.log(values)
    slope, intercept = np.polyfit(lx, target, 1)
    prediction = intercept + slope * lx
    r2 = 1 - np.sum((target - prediction)**2) / np.sum((target - target.mean())**2)
    xf = np.geomspace(hours[0], hours[-1], 200)
    yf = intercept + slope * np.log(xf)
    if not log_linear:
        yf = np.exp(yf)
    return dict(slope=float(slope), intercept=float(intercept), r2=float(r2),
                log_linear=log_linear), xf, yf


def curve(ax, hours, values, color, log_linear=False, *, marker="o",
          marker_size=4, marker_face=None, line_style="solid", line_width=1.55,
          show_fit=True):
    values = np.asarray(values)
    stats, xf, yf = fit(hours, values, log_linear)
    if show_fit:
        ax.plot(xf, yf, color="#A7A39C", lw=.85, ls=(0, (4, 3)), zorder=1)
    base = np.array(to_rgb(color))
    # As in Fig.1, saturation increases with the checkpoint's training hours.
    if color == ROPEDIA_GREEN:
        light = np.array(to_rgb(ROPEDIA_ACCENT))
        colors = [tuple((1-t) * light + t * base) for t in np.linspace(0, 1, len(hours))]
    else:
        colors = [tuple((1-t) * np.ones(3) + t * base) for t in np.linspace(.55, 1, len(hours))]
    xy = np.column_stack([hours, values])
    segments = np.stack([xy[:-1], xy[1:]], axis=1)
    ax.add_collection(LineCollection(segments, colors=colors[1:], lw=line_width,
                                     linestyle=line_style, capstyle="round", zorder=3))
    for x, y, point_color in zip(hours, values, colors):
        face = point_color if marker_face is None else marker_face
        edge = point_color if marker_face is None else color
        ax.plot(x, y, marker=marker, ms=marker_size, mfc=face, mec=edge,
                mew=.8 if marker_face == "none" else .5, ls="none", zorder=4)
    ax.update_datalim(xy)
    ax.autoscale_view()
    handle = Line2D([], [], color=color, lw=line_width, ls=line_style,
                    marker=marker, ms=marker_size,
                    mfc=color if marker_face is None else marker_face,
                    mec=color, mew=.8 if marker_face == "none" else .5)
    return handle, stats


def axes_style(ax, hours, title, up):
    ax.set_title(title + (" ↑" if up else " ↓"), loc="left",
                 fontsize=8.5, fontweight="bold", pad=7)
    ax.set_xscale("log")
    ax.set_xlim(hours[0] * .72, hours[-1] * 1.42)
    ax.set_xticks([1000, 3000, 10000], ["1k", "3k", "10k"], fontsize=7.5)
    ax.minorticks_off()
    ax.yaxis.set_major_locator(MaxNLocator(nbins=4, steps=[1, 2, 2.5, 5, 10]))
    ax.ticklabel_format(axis="y", style="plain", useOffset=False)
    ax.tick_params(length=0, pad=3)
    ax.spines[["top", "right", "left"]].set_visible(False)
    ax.grid(axis="y", color="#E2DFDA", lw=.55)
    ax.grid(axis="x", color="#D8D4CE", lw=.55, linestyle=":")
    ax.set_axisbelow(True)
    ax.margins(y=.25)


def save(fig, name, stats):
    QA.mkdir(parents=True, exist_ok=True)
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    outside_ticks = set()
    for ax in fig.axes:
        for axis, bounds in [(ax.xaxis, ax.get_xlim()), (ax.yaxis, ax.get_ylim())]:
            for tick in axis.get_major_ticks():
                if not min(bounds) <= tick.get_loc() <= max(bounds):
                    outside_ticks.update([tick.label1, tick.label2])
    for artist in fig.findobj(match=matplotlib.text.Text):
        if artist.get_visible() and artist.get_text() and artist not in outside_ticks:
            box = artist.get_window_extent(renderer)
            if box.x0 < -1 or box.y0 < -1 or box.x1 > fig.bbox.x1 + 1 or box.y1 > fig.bbox.y1 + 1:
                raise ValueError(f"Clipped figure text: {artist.get_text()!r}")
    # Endpoint labels must not cover any marker.
    for ax in fig.axes:
        for label in ax.texts:
            box = label.get_window_extent(renderer)
            for line in ax.lines:
                if line.get_marker() not in ("o", "D", "s", "^"):
                    continue
                radius = line.get_markersize() * fig.dpi / 72 / 2
                points = line.get_transform().transform(line.get_xydata())
                for x, y in points:
                    marker = Bbox.from_bounds(x-radius, y-radius, 2*radius, 2*radius)
                    if box.overlaps(marker):
                        raise ValueError(f"Text covers a data marker: {label.get_text()!r}")
    fig.savefig(OUT / f"{name}.pdf")
    fig.savefig(QA / f"{name}.png", dpi=300)
    (QA / f"{name}_fits.json").write_text(json.dumps(stats, indent=2) + "\n")
    plt.close(fig)
    print(OUT / f"{name}.pdf")

